Formation of polar circumstellar discs in binary star systems

We investigate the flow of material from highly misaligned and polar circumbinary discs that feed the formation of circumstellar discs around each binary component. With three-dimensional hydrodynamic simulations we consider equal mass binaries with low eccentricity. We also simulate inclined test particles and highly-misaligned circumstellar discs around one binary component for comparison. During Kozai-Lidov (KL) cycles, the circumstellar disc structure is altered through exchanges of disc eccentricity with disc tilt. Highly inclined circumstellar discs and test particles around individual binary components can experience very strong KL oscillations. The continuous accretion of highly misaligned material from the circumbinary disc allows the KL oscillations of circumstellar discs to be long-lived. In this process, the circumbinary material is continuously delivered with a high inclination to the lower inclination circumstellar discs. We find that the simulation resolution is important for modeling the longevity of the KL oscillations. An initially polar circumbinary disc forms nearly polar, circumstellar discs that undergo KL cycles. The gas steams accreting onto the polar circumstellar discs vary in tilt during each binary orbital period, which determines how much material is accreted onto the discs. The long-lived KL cycles in polar circumstellar discs may lead to the formation of polar S-type planets in binary star systems.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



